Skill Learning by Autonomous Robotic Playing using Active Learning and Creativity

We treat the problem of autonomous acquisition of manipulation skills where problem-solving strategies are initially available only for a narrow range of situations. We propose to extend the range of solvable situations by autonomous playing with the object. By applying previously-trained skills and behaviours, the robot learns how to prepare situations for which a successful strategy is already known. The information gathered during autonomous play is additionally used to learn an environment model. This model is exploited for active learning and the creative generation of novel preparatory behaviours. We apply our approach on a wide range of different manipulation tasks, e.g. book grasping, grasping of objects of different sizes by selecting different grasping strategies, placement on shelves, and tower disassembly. We show that the creative behaviour generation mechanism enables the robot to solve previously-unsolvable tasks, e.g. tower disassembly. We use success statistics gained during real-world experiments to simulate the convergence behaviour of our system. Experiments show that active improves the learning speed by around 9 percent in the book grasping scenario.

==> eval/crop.sh <==
#!/bin/bash
rm crop*.pdf
for fn in `ls *.pdf`; do
    pdfcrop $fn crop-$fn
done



==> eval/evaluate_convergence.m <==
function tro_evaluation(directories)

	allColors = {'magenta', 'green', 'cyan', 'cyan', 'green', 'white'};

	f = figure;
	hold on;
	
	convergenceLengths = [];
	allConvergences = {};
	allLowerVariances = {};
	allUpperVariances = {};
	allModels = {};
	
	minConvLength = intmax('int32');
	
	for i = 1 : length(directories)

		load([directories{i}, "/convergence.data"]);
		allConvergences{i} = convergences;
		allLowerVariances{i} = lowerVariance;
		allUpperVariances{i} = upperVariance;
		convergenceLengths = [convergenceLengths; length(convergences)];
		
		minConvLength = min(minConvLength, length(convergences));
	
	endfor
	
	varianceColors = {[0.8, 0.8, 0.8], [0.8, 0.8, 0.8], [0.8, 0.8, 0.8]};
	
	for i = 1 : length(directories)
	
		currentConvergence = allConvergences{i}(1:minConvLength)';
		currentLowerVariance = allLowerVariances{i}(1:minConvLength)';
		currentUpperVariance = allUpperVariances{i}(1:minConvLength)';
		
		x = 1 : length(currentConvergence)';
		x = x .- 1;
		x
		h = fill([x, fliplr(x)], [currentConvergence - currentLowerVariance, fliplr(currentConvergence + currentUpperVariance)], varianceColors{i}, 'linestyle', 'none');
		
		plot(x, currentConvergence(x + 1));
		
		linearCoefficients = polyfit(x, currentConvergence(x + 1), 1);
		plot(x, linearCoefficients(1) * x + linearCoefficients(2), 'color', allColors{i});
		
		allModels{i} = linearCoefficients;
	
	endfor
	
	xlabel ("number of additional preparatory behaviours", "fontsize", 15);
	ylabel ("number of roll-outs for convergence", "fontsize", 15);
	
	saveas(f, 'convergenceEval.pdf');
	save('convergenceEval.data', 'directories', 'allConvergences', 'allModels');
	
endfunction


==> eval/tro_evaluation.m <==
function tro_evaluation(directoryName, deltaNum = 4)

	allColors = {[0.9, 0.2, 0.2], 'blue', 'magenta', 'red',  [0.9, 0.2, 0.2], 'yellow', 'cyan', 'green', 'white'};
	
	evalFolders = get_all_files(directoryName, 0, 1);
	foldersCount = length(evalFolders);
	
	% find out how many different statistics can be provided
	firstFilesList = filterNonStatisticsFiles(get_all_files([directoryName, '/', evalFolders{1}], 1, 0));
	[minStatNumber, maxStatNumber] = findMaxStatNumber(firstFilesList);
	
	getStatisticsFilePrefix = getStatisticsFilePrefix(firstFilesList{1});
	
	plotDirectory = [directoryName, "/plot"];
	mkdir(plotDirectory);
	
	compareFigure = figure;
	
	convergences = [];
	worstConvergences = [];
	bestConvergences = [];
	
	for j = minStatNumber : (maxStatNumber - 1)
	
		varMat = [];
		for i = 1 : foldersCount
		
			currentFilesList = filterNonStatisticsFiles(get_all_files([directoryName, '/', evalFolders{i}], 1, 0));
			currentFile = char([directoryName, '/', evalFolders{i}, '/', char(getStatisticsFilePrefix), 'statistics_', num2str(j)]);
			
			if !fileEmpty(currentFile)
			
				% get success rates
				successRates = load(char([directoryName, '/', evalFolders{i}, '/', char(getStatisticsFilePrefix), 'statistics_', num2str(j)]));
				varMat = [varMat, successRates];
				
			endif
			
		endfor
		
		currentMean = mean(varMat');
		currentStdDeviation = std(varMat');
		
		convergenceRes = storeMeanWithVariance(currentMean, currentStdDeviation, [plotDirectory, "/stat", num2str(j), ".data"]);

		if length(convergenceRes)
			convergences = [convergences; convergenceRes(1)];
			bestConvergences = [bestConvergences; convergenceRes(2)];
			worstConvergences = [worstConvergences; convergenceRes(3)];
		endif
		
		plotMeanWithVariance(currentMean, currentStdDeviation, currentStdDeviation, [plotDirectory, "/stat", num2str(j), ".pdf"], convergenceRes);
		if !mod(j - minStatNumber, deltaNum)
			figure(compareFigure);
			j - mod(j, deltaNum)
			plotMeanWithVariance(currentMean, currentStdDeviation, currentStdDeviation, [plotDirectory, "/stat", num2str(j), ".pdf"], convergenceRes, 0, allColors{max(1, mod((j - minStatNumber) / deltaNum, length(allColors)) + 1)});
			saveas(compareFigure, [plotDirectory, "/compare", num2str(j), ".pdf"]);
		endif
	
	endfor
	
	lowerVariance = convergences - bestConvergences;
	upperVariance = worstConvergences - convergences;
	
	plotMeanWithVariance(convergences', lowerVariance', upperVariance', [plotDirectory, "/convergence.pdf"], [])
	save([plotDirectory, "/convergence.data"], "convergences", "lowerVariance", "upperVariance");
	
	saveas(compareFigure, [plotDirectory, "/compare.pdf"]);
	
endfunction

function res = storeMeanWithVariance(currentMean, currentStdDeviation, destinationFile)

	worstCase = currentMean - currentStdDeviation;
	bestCase = currentMean + currentStdDeviation;
	
	meanTimeStep = find(currentMean >= 0.9, 1);
	worstTimeStep = find(worstCase >= 0.9, 1);
	bestTimeStep = find(bestCase >= 0.9, 1);
	
	if !length(worstTimeStep)
		res = [];
	else
		res = [meanTimeStep, bestTimeStep, worstTimeStep];
	endif

	save(destinationFile, "currentMean", "currentStdDeviation", "meanTimeStep", "bestTimeStep", "worstTimeStep");

endfunction

function plotMeanWithVariance(currentMean, lowerVariance, upperVariance, storeTo, convergence, newFigure = 1, color = 'blue')

	currentLength = min(length(currentMean), 300);

	if newFigure
		f = figure;
	endif

	
	hold on;
	x = 1 : length(currentMean)';
	h = fill([x, fliplr(x)], [currentMean - lowerVariance, fliplr(currentMean + upperVariance)], [0.8, 0.8, 0.8], 'linestyle', 'none');
	hold on;
	plot(x, currentMean, 'color', color);
	
	plot(1:currentLength, 0.9 * ones(currentLength), 'color', 'red');
	
	if length(convergence)
		%set(gca, 'XTick', sort([convergence(1), get(gca, 'XTick')]));
		text(convergence(1) + 3.0, 0.1, num2str(convergence(1)));
		plot([convergence(1), convergence(1)],[0.0, 0.9]);
	endif
	
	axis([0, currentLength]);
	xlabel ("number of roll-outs", "fontsize", 15);
	ylabel ("success probability", "fontsize", 15);
	hold off;
	saveas(h, storeTo);
	if newFigure
		close(f);
	endif
	
endfunction

function empt = fileEmpty(fileName)
	if exist(fileName) && dir(fileName).statinfo.size > 0
		empt = false;
	else
		empt = true;
	endif
endfunction

function statFilePrefix = getStatisticsFilePrefix(statFile)
	statFilePrefix = strsplit(statFile, "statistics_")(1);
endfunction

function filteredList = filterNonStatisticsFiles(statFileList)

	filteredList = {};
	fileNum = length(statFileList);
	filteredCount = 1;
	for i = 1 : fileNum
		statPos = findstr(statFileList{i}, "statistics");
		splitStr = strsplit(statFileList{i}, "statistics_");
		actStatNumber = str2num(char(splitStr(2)));
		if statPos > 1 && length(splitStr) == 2
			filteredList{filteredCount} = statFileList{i};
			filteredCount++;
		endif
	endfor

endfunction

function [minStatNumber, maxStatNumber] = findMaxStatNumber(statFileList)

	minStatNumber = flintmax();
	maxStatNumber = 0;
	fileNum = length(statFileList);
	for i = 1 : fileNum
		statPos = findstr(statFileList{i}, "statistics");
		splitStr = strsplit(statFileList{i}, "statistics_");
		actStatNumber = str2num(char(splitStr(2)));
		if statPos > 1 && length(splitStr) == 2
			if actStatNumber > maxStatNumber
				maxStatNumber = actStatNumber;
			elseif actStatNumber < minStatNumber
				minStatNumber = actStatNumber;
			endif
		endif
	endfor

endfunction

function evalFolders = get_all_files(directoryName, filterFolders, filterFiles)

	% extract all files in the folder directoryName
	dirData = dir(directoryName);
	filesCount = length(dirData);
	evalFolders = {};
	foldersCount = 1;
	for i = 1 : filesCount
	
		if !filterFiles && !dirData(i).isdir
			evalFolders{foldersCount} = dirData(i).name;
			foldersCount++;
		endif
		
		if !filterFolders && dirData(i).isdir
			if !strcmp(dirData(i).name, ".") && !strcmp(dirData(i).name, "..") && !strcmp(dirData(i).name, "plot")
				evalFolders{foldersCount} = dirData(i).name;
				foldersCount++;
			endif
		endif
		
	endfor
	foldersCount--;
	
endfunction

